(Slow-)Twisting inflationary attractors

We explore in detail the dynamics of multi-field inflationary models. We first revisit the two-field case and rederive the coordinate independent expression for the attractor solution with either small or large turn rate, emphasizing the role of isometries for the existence of rapid-turn solutions. Then, for three fields in the slow-twist regime we provide elegant expressions for the attractor solution for generic field-space geometries and potentials and study the behaviour of first order perturbations. For generic $\mathcal{N}$-field models, our method quickly grows in algebraic complexity. We observe that field-space isometries are common in the literature and are able to obtain the attractor solutions and deduce stability for some isometry classes of $\mathcal{N}$-field models. Finally, we apply our discussion to concrete supergravity models. These analyses conclusively demonstrate the existence of $\mathcal{N}>2$ dynamical attractors distinct from the two-field case, and provide tools useful for future studies of their phenomenology in the cosmic microwave background and stochastic gravitational wave spectrum.

==> remove_excess_figures.py <==
import os

figure_dir = '.'
texfile = 'slow-torsion_v14.tex'

figures = set([])
for root,dnames,fnames in os.walk(figure_dir):
    for fname in fnames:
        if '.py' in fname.lower() or '.tex' in fname.lower():
            continue
        if root == '.':
            figures.add(fname)
        else:
            figures.add(os.path.join(root,fname))
print(figures)

used_figures = set([])

with open(texfile,'r') as f:
    for line in f:
        cleaned = line.strip()
        cleaned = cleaned.translate({ord('{'): None, ord('}'):None})
        for figname in figures:
            if figname.lower() in cleaned.lower():
                pos = cleaned.lower().find(figname.lower())
                if not any([c == '%' for c in cleaned[:pos]]):
                    used_figures.add(figname)

unused_figures = figures - used_figures
if len(unused_figures) > 0:
    print("The following files will be removed:")
    for fname in unused_figures:
        print(fname)
    print("Are you sure? [y/N]: ")
    resp = input()
    if str.lower(resp) in ['y','yes']:
        for fname in unused_figures:
            os.remove(fname)
else:
    print(f"No unused figures found in {texfile} and {figure_dir}/!")

